Sharp Models on Dull Hardware: Fast and Accurate Neural Machine Translation Decoding on the CPU

Attentional sequence-to-sequence models have become the new standard for machine translation, but one challenge of such models is a significant increase in training and decoding cost compared to phrase-based systems. Here, we focus on efficient decoding, with a goal of achieving accuracy close the state-of-the-art in neural machine translation (NMT), while achieving CPU decoding speed/throughput close to that of a phrasal decoder. We approach this problem from two angles: First, we describe several techniques for speeding up an NMT beam search decoder, which obtain a 4.4x speedup over a very efficient baseline decoder without changing the decoder output. Second, we propose a simple but powerful network architecture which uses an RNN (GRU/LSTM) layer at bottom, followed by a series of stacked fully-connected layers applied at every timestep. This architecture achieves similar accuracy to a deep recurrent model, at a small fraction of the training and decoding cost. By combining these techniques, our best system achieves a very competitive accuracy of 38.3 BLEU on WMT English-French NewsTest2014, while decoding at 100 words/sec on single-threaded CPU. We believe this is the best published accuracy/speed trade-off of an NMT system.

==> anc/Makefile <==
CXX := g++
CXXFLAGS := -Wall -Werror -fPIC -O3 -msse4.2
INC := 
LIBS := 

all: SSE_Matrix_Mult Vector_Functions

SSE_Matrix_Mult: SSE_Matrix_Mult.cpp
	$(CXX) $(CXXFLAGS) $(INC) -o SSE_Matrix_Mult SSE_Matrix_Mult.cpp $(LIBS)

Vector_Functions: Vector_Functions.cpp
	$(CXX) $(CXXFLAGS) $(INC) -o Vector_Functions Vector_Functions.cpp $(LIBS)

clean:
	rm -f SSE_Matrix_Mult Vector_Functions


==> anc/SSE_Matrix_Mult.cpp <==
// Copyright (c) 2017 Microsoft Corporation

// Permission is hereby granted, free of charge, to any person obtaining a copy
// of this software and associated documentation files (the "Software"), to deal
// in the Software without restriction, including without limitation the rights
// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
// copies of the Software, and to permit persons to whom the Software is
// furnished to do so, subject to the following conditions:

// The above copyright notice and this permission notice shall be included in all
// copies or substantial portions of the Software.

// THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
// IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
// FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
// AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
// LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
// OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
// SOFTWARE.

#include <cassert>
#include <emmintrin.h>
#include <immintrin.h>
#include <math.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <tmmintrin.h>
#include <xmmintrin.h>

// This is a reference implementation of 16-bit matrix multiplication described in "Sharp Models on Dull Hardware: Fast and Accurate Neural Machine Translation Decoding on the CPU".
// This model is not as fast as the one in the paper, becuase it uses SSE2 instead of AVX2. AVX2 instructions are only available on more modern CPUs (Haswell or later).
// The only difference between SSE2 and AVX2 is that SSE operates on 128-bit vectors and AVX2 operates on 256-bit vecetors. So AVX2 can fit 16 16-bit integers intead of 8 8-bit integers.
// The algorithm is the same, you just replace these instructions with their 256-bit counterpart, i.e., _mm256_add_epi32, _mm256_madd_epi16, _mm256_hadd_epi32, ...
// Additional improvements can also be made from unrolling the for loop over num_B_rows in SSE_MatrixMult, which is not done here for clarity.

// ***************************************
// ************** IMPORTANT **************
// ***************************************
// The biggest "gotcha" when using this type of multiplication is dealing with overflow related to quantization.
// It is NOT enough to simply ensure that A and B fit into 16 bit integers. If A and B are quantized with $n$ bits,
// the result of multiplying them together will be quantized to $n^2$ bits. So if they are near the boundary of the 16-bit
// mark, then the result will be near 32-bits and overflow. However, if we use, say, n = 10 bits, then the product is 20 bits.
// This gives us 12 bits left over for the accumulation. So as long as the width of the common dimension is less than 2^12 = 4096, it is
// *impossible* to overflow. If we used, say, n = 12 bits, then we have 32-(12*2) = 8 bits left over. So we *could* overflow if width > 2^8.
//
// So, the tradeoff is between quantization precision and possibility of overflow. A good general value is 10 bits, since this gives high precision
// (precision is 1/2^10 ~= 0.001, which is more than what's needed for almost all neural nets), and cannot overflow unless the matrix width is > 4096. 

// This quantizes floating point values into fixed-point 16-bit integers. Effectively, we are performing an SSE version of
// float x = ...;
// int16_t y = (int16_t)(quant_mult*x);
// 
// Except that the casting is saturated. However, you should always ensure that the input fits into a fixed range anyways.
// I.e., you should ensure that quant_mult*x fits into the range [-2^15, 2^15].
// This should always be possible because the value you're quantizing will either be NN weights or NN activations, both of
// which can be clipped to a fixed range during training.

void Quantize(const float * input, __m128i * output, float quant_mult, int num_rows, int width) {
    assert(width % 8 == 0);
    
    int num_input_chunks = width/8;
    
    // Fill an SSE float with 4 copies of the quant mult
    __m128 sse_quant_mult = _mm_set_ps(quant_mult, quant_mult, quant_mult, quant_mult);
    
    for (int i = 0; i < num_rows; i++) {
        const float * input_row = input + i*width;
        __m128i * output_row = output + i*num_input_chunks;
        for (int j = 0; j < num_input_chunks; j++) {
            const float * x = input_row + j*8;
            // Process 8 floats at once, since each __m128i can contain 8 16-bit integers.
            
            // Load floats floats into SSE registers.
            __m128 f_0 = _mm_loadu_ps(x);
            __m128 f_1 = _mm_loadu_ps(x + 4);
            
            // Multiply by quantization factor (e.g., if quant_mult = 1000.0, 0.34291 --> 342.21)
            __m128 m_0 = _mm_mul_ps(f_0, sse_quant_mult);
            __m128 m_1 = _mm_mul_ps(f_1, sse_quant_mult);
            
            // Cast float to 32-bit int (e.g., 342.21 --> 342)
            __m128i i_0 = _mm_cvtps_epi32(m_0);
            __m128i i_1 = _mm_cvtps_epi32(m_1);
            
            // Cast 32-bit int to 16-bit int. You must ensure that these fit into the 16-bit range
            // by clipping values during training.
            *(output_row + j) = _mm_packs_epi32(i_0, i_1);
        }
    }
}


// We are multiplying A * B^T, as opposed to A * B. This is important because it means we can do consecutive memory access on A * B^T which allows to to take the most
// advantage of L1 cache.
// 
// B is typically a weight matrix, so it can be pre-processed offline, and therefore this transpose does not cost anything.
// A is typically an activation minibatch matrix.
void SSE_MatrixMult(const __m128i * A, const __m128i * B, float * C, float unquant_mult, int num_A_rows, int num_B_rows, int width)
{
    assert(num_A_rows % 4 == 0);
    assert(width % 8 == 0);

    int sse_width = width/8;

    // We do loop unrolling over A. This is *significantly* faster
    // since B can live in the registers. We are assuming that
    // A is a multiple of 4, but we can add extra code to handle values of 1, 2, 3.
    //
    // We could also do loop unrolling over B, which adds some additional speedup.
    // We don't do that for the sake of clarity.
    // 
    // There are other memory access patterns we could do, e.g., put B on the outer loop.
    // The justification is that A is typically small enough that it can live in L1 cache.
    // B is usually a larger weight matrix, so it might not be able to. However, we are using
    // each element of B four times while it's still in a register, so caching is not as important.
    for (int i = 0; i < num_A_rows; i += 4) {
        const __m128i * A1_row = A + (i+0)*sse_width;
        const __m128i * A2_row = A + (i+1)*sse_width;
        const __m128i * A3_row = A + (i+2)*sse_width;
        const __m128i * A4_row = A + (i+3)*sse_width;

        for (int j = 0; j < num_B_rows; j++) {
            const __m128i * B_row = B + j*sse_width;

            __m128i sum1 = _mm_setzero_si128();
            __m128i sum2 = _mm_setzero_si128();
            __m128i sum3 = _mm_setzero_si128();
            __m128i sum4 = _mm_setzero_si128();

            // This is just a simple dot product, unrolled four ways.
            for (int k = 0; k < sse_width; k++) {
                __m128i b = *(B_row + k);
                
                __m128i a1 = *(A1_row + k);
                __m128i a2 = *(A2_row + k);
                __m128i a3 = *(A3_row + k);
                __m128i a4 = *(A4_row + k);

                // _mm_madd_epi16 does multiply add on 8 16-bit integers and accumulates into a four 32-bit register.
                // E.g.,
                // a1 = [f1, f2, f3, f4, f5, f6, f7, h8] (16-bit ints)
                // b1 = [h1, h2, h3, h4, h5, h6, h7, h8] (16-bit ints)
                // result = [f1*h1 + f2*h2, f3*h3 + f4*h4, f5*h5 + f6*h6, f7*h7 + f8*h8] (32-bit ints)
                // Then _mm_add_epi32 just effectively does a += on these 32-bit integers.
                sum1 = _mm_add_epi32(sum1, _mm_madd_epi16(b, a1));
                sum2 = _mm_add_epi32(sum2, _mm_madd_epi16(b, a2));
                sum3 = _mm_add_epi32(sum3, _mm_madd_epi16(b, a3));
                sum4 = _mm_add_epi32(sum4, _mm_madd_epi16(b, a4));
            }
            
            // We now have each sum spread across 4 32-bit ints in SSE register, e.g., 
            // sum1 = [r1, r2, r3, r4]. We need to compute r1 + r2 + r3 + r4.
            //
            // This uses 'horizontal add' to do that efficiently. The first add gets us
            // [r1 + r2, r2 + r3, r1 + r2, r2 + r3]
            // Then the second gets us.
            // [r1 + r2 + r2 + r3, r2 + r3 + r1 + r2, r1 + r2 + r2 + r3, r2 + r3 + r1 + r2]
            // E.g., each 32-bit in contains the full sum.
            sum1 = _mm_hadd_epi32(sum1, sum1);
            sum1 = _mm_hadd_epi32(sum1, sum1);
            sum2 = _mm_hadd_epi32(sum2, sum2);
            sum2 = _mm_hadd_epi32(sum2, sum2);
            sum3 = _mm_hadd_epi32(sum3, sum3);
            sum3 = _mm_hadd_epi32(sum3, sum3);
            sum4 = _mm_hadd_epi32(sum4, sum4);
            sum4 = _mm_hadd_epi32(sum4, sum4);
            
            float * C1 = C + (i+0)*num_B_rows + j;
            float * C2 = C + (i+1)*num_B_rows + j;
            float * C3 = C + (i+2)*num_B_rows + j;
            float * C4 = C + (i+3)*num_B_rows + j;

            // Now that we have the full sum in each 32-bit register, we convert them to an integer with _mm_cvtepi32_ps
            // and take the first one with _mm_store_ss.
            // We don't use an SSE instruction to unquantize, although we could.
            // It doesn't really matter since most of the computation is in the above
            // loop over the width.
            // 
            // Also note that the memory acceses on C are not consecutive, but this is a tradeoff that we have to make.
            // We can't have consecutive accesses of A, B, *and* C. But we access A and B a lot more so it makes
            // sense to do it this way.
            _mm_store_ss(C1, _mm_cvtepi32_ps(sum1));
            *(C1) *= unquant_mult;
            
            _mm_store_ss(C2, _mm_cvtepi32_ps(sum2));
            *(C2) *= unquant_mult;

            _mm_store_ss(C3, _mm_cvtepi32_ps(sum3));
            *(C3) *= unquant_mult;
            
            _mm_store_ss(C4, _mm_cvtepi32_ps(sum4));
            *(C4) *= unquant_mult;
        }
    }
}

// Comptue A*B^T very naively.
void SlowRef_MatrixMult(const float * A, const float * B, float * C, int num_A_rows, int num_B_rows, int width)
{
    for (int i = 0; i < num_A_rows; i++) {
        const float * A_row = A + i*width;
        float * C_row = C + i*num_B_rows;
        for (int j = 0; j < num_B_rows; j++) {
            const float * B_row = B + j*width;
            float sum = 0.0f;
            for (int k = 0; k < width; k++) {
                sum += A_row[k]*B_row[k];
            }
            C_row[j] = sum;
        }
    }
}

// Program takes no input
int main(int argc, char ** argv) {
    srand(45678);

    // A is usually an activation matrix, B is usually a weight matrix.
    // We actually comptue A * B^T. num_B_rows is the rows in B^T. 
    int num_A_rows = 8;
    int num_B_rows = 512;
    // This is the shared dimension.
    int width = 1024;

    printf("Computing matrix multiplication: %d x %d x %d\n", num_A_rows, width, num_B_rows);
    
    assert(num_A_rows % 4 == 0);
    assert(width % 8 == 0);

    float * A = new float[num_A_rows*width];
    float * B = new float[num_B_rows*width];
    
    for (int i = 0; i < num_A_rows*width; i++) {
        A[i] = ((float)rand()/(float)RAND_MAX)*2.0f - 1.0f;
    }
    
    for (int i = 0; i < num_B_rows*width; i++) {
        B[i] = ((float)rand()/(float)RAND_MAX)*2.0f - 1.0f;
    }
    
    // C will thus be num_A_rows x num_B_rows
    float * ref_C = new float[num_A_rows*num_B_rows];
    memset(ref_C, 0, sizeof(float)*num_A_rows*num_B_rows);
    SlowRef_MatrixMult(A, B, /* out */ ref_C, num_A_rows, num_B_rows, width);

    // The quantized version of C is never explicity created. We de-quantize on the fly
    // to avoid extraneous memory accesses.
    float * fast_C = new float[num_A_rows*num_B_rows];
    memset(fast_C, 0, sizeof(float)*num_A_rows*num_B_rows);
    
    // Each __m128i fits 8 16-bit integers, so we assume the width is a multiple of 8.
    // We could pad with 0 in the general case.
    __m128i * quant_A = new __m128i[num_A_rows*width/8];
    __m128i * quant_B = new __m128i[num_B_rows*width/8];

    // We quantize with 10 bits of precision. This works well "universally". 
    // See the top of this file for more info on why.
    //double quant_mult = pow(2.0, 10.0);
    double quant_mult = 1000.0;
    
    // If we quantize to n bits and then multiple the values together, the result will be quantized to n^2 bits.
    // So we must divide by 1.0/(n^2) to get back the original value.
    double unquant_mult = 1.0/(quant_mult*quant_mult);
    
    // The weight matrix should be quantized before starting decoding, since it is known beforehand.
    Quantize(B, quant_B, (float)quant_mult, num_B_rows, width);
    
    // The activation matrix must be quantized on-the-fly.
    Quantize(A, quant_A, (float)quant_mult, num_A_rows, width);
    
    SSE_MatrixMult(quant_A, quant_B, fast_C, (float)unquant_mult, num_A_rows, num_B_rows, width);
    
    double max_diff = 0.0;
    double mean_diff = 0.0;
    for (int i = 0; i < num_A_rows; i++) {
        for (int j = 0; j < num_B_rows; j++) {
            float r = ref_C[i*num_B_rows + j];
            float f = fast_C[i*num_B_rows + j];
            double diff = fabs(r-f);
            if (diff > max_diff) {
                max_diff = diff;
            }
            mean_diff += diff;
        }
    }
    
    mean_diff /= (double)num_A_rows*(double)num_B_rows;

    printf("Diff between 32-bit float and 16-bit integer:\n");
    printf("  Mean = %g\n", mean_diff);
    printf("  Max = %g\n", max_diff);
    
    return 0;
}


==> anc/Vector_Functions.cpp <==
// Copyright (c) 2017 Microsoft Corporation

// Permission is hereby granted, free of charge, to any person obtaining a copy
// of this software and associated documentation files (the "Software"), to deal
// in the Software without restriction, including without limitation the rights
// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
// copies of the Software, and to permit persons to whom the Software is
// furnished to do so, subject to the following conditions:

// The above copyright notice and this permission notice shall be included in all
// copies or substantial portions of the Software.

// THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
// IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
// FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
// AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
// LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
// OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
// SOFTWARE.

#include <cassert>
#include <emmintrin.h>
#include <immintrin.h>
#include <math.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <tmmintrin.h>
#include <xmmintrin.h>

void Slow_Add(const float * a, const float * b, float * y, int n) {
    for (int i = 0; i < n; i++) {
        y[i] = a[i] + b[i];
    }
}

void SSE_Add(const float * a, const float * b, float * y, int n) {
    int i = 0;
    for (; i < n; i += 4) {
        __m128 ai = _mm_loadu_ps(a + i);
        __m128 bi = _mm_loadu_ps(b + i);
        __m128 yi = _mm_add_ps(ai, bi);
        _mm_store_ps(y + i, yi);
    }
    for (; i < n; i++) {
        y[i] = a[i] + b[i];
    }
}

void Slow_Mult(const float * a, const float * b, float * y, int n) {
    for (int i = 0; i < n; i++) {
        y[i] = a[i] * b[i];
    }
}

void SSE_Mult(const float * a, const float * b, float * y, int n) {
    int i = 0;
    for (; i < n; i += 4) {
        __m128 ai = _mm_loadu_ps(a + i);
        __m128 bi = _mm_loadu_ps(b + i);
        __m128 yi = _mm_mul_ps(ai, bi);
        _mm_store_ps(y + i, yi);
    }
    for (; i < n; i++) {
        y[i] = a[i]*b[i];
    }
}

class TanhTable {
    float m_multiplier;
    float m_add;
    float * m_table;
    int32_t m_num_bins;

public:
    TanhTable(float min_x, float max_x, int num_bins) {
        m_num_bins = num_bins;
        
        m_multiplier = (float)m_num_bins/(float)(max_x-min_x);
        m_add = (-min_x*(float)m_num_bins/(max_x-min_x));
        
        m_table = new float[m_num_bins+1];
        for (int32_t i = 0; i <= m_num_bins; i++) {
            float x = ((float)i/(float)(m_num_bins))*(max_x-min_x) + min_x;
            m_table[i] = Compute(x);
        }
    }
    
    inline float Lookup(float x) const {
        int32_t index = (int32_t)(x*m_multiplier + m_add);
        if (index < 0) {
            index = 0;
        }
        else if (index > m_num_bins) {
            index = m_num_bins;
        }
        return m_table[index];
    }
    
    inline float Compute(float x) const
    {
        float e2x = expf(2.0f*x);
        float y = (e2x - 1.0f)/(e2x + 1.0f);
        return y;
    }
};

int main(int argc, char ** argv) {
    srand(45678);
    
    // Check tanh
    float min_x = -8.0;
    float max_x = 8.0;
    int num_bins = 8192;
    
    TanhTable tanh_table(min_x, max_x, num_bins);
    
    int num_items = 1000;
    double max_diff = 0.0;
    double mean_diff = 0.0;
    for (int i = 0; i < num_items; i++) {
        float x = (float)rand()/(float)RAND_MAX*20.0 - 10.0;
        float ref_y = tanh_table.Compute(x);
        float table_y = tanh_table.Lookup(x);
        double diff = fabs(ref_y-table_y);
        if (diff > max_diff) {
            max_diff = diff;
        }
        mean_diff += diff;
    }
    mean_diff /= (double)num_items;

    printf("Diff between lookup table and actual tanh:\n");
    printf("  Mean = %g\n", mean_diff);
    printf("  Max = %g\n", max_diff);
}

